GraphIX: Graph-based In silico XAI(explainable artificial intelligence) for drug repositioning from biopharmaceutical network

Drug repositioning holds great promise because it can reduce the time and cost of new drug development. While drug repositioning can omit various R&D processes, confirming pharmacological effects on biomolecules is essential for application to new diseases. Biomedical explainability in a drug repositioning model can support appropriate insights in subsequent in-depth studies. However, the validity of the XAI methodology is still under debate, and the effectiveness of XAI in drug repositioning prediction applications remains unclear. In this study, we propose GraphIX, an explainable drug repositioning framework using biological networks, and quantitatively evaluate its explainability. GraphIX first learns the network weights and node features using a graph neural network from known drug indication and knowledge graph that consists of three types of nodes (but not given node type information): disease, drug, and protein. Analysis of the post-learning features showed that node types that were not known to the model beforehand are distinguished through the learning process based on the graph structure. From the learned weights and features, GraphIX then predicts the disease-drug association and calculates the contribution values of the nodes located in the neighborhood of the predicted disease and drug. We hypothesized that the neighboring protein node to which the model gave a high contribution is important in understanding the actual pharmacological effects. Quantitative evaluation of the validity of protein nodes' contribution using a real-world database showed that the high contribution proteins shown by GraphIX are reasonable as a mechanism of drug action. GraphIX is a framework for evidence-based drug discovery that can present to users new disease-drug associations and identify the protein important for understanding its pharmacological effects from a large and complex knowledge base.

==> anc/supplement.aux <==
\relax 
\@writefile{lof}{\contentsline {figure}{\numberline {1}{\ignorespaces Disease-gene association in (a) Network-based proximity and (b) GraphIX. Disease nodes and gene nodes are dipicted as red and green circles, respectively. Green lines and red lines indicate disease-gene and disease-disease assoiciations , respectively. Starting from (a), the disease names were converted to MeSH tree numbers. Then only disease-gene edges connecting to the most specific disease nodes were left by deleting obvious edges upward of them. Finally, MeSH disease tree structure was added and (b) was obtained.\relax }}{1}{}\protected@file@percent }
\providecommand*\caption@xref[2]{\@setref\relax\@undefined{#1}}
\newlabel{fig:KGwithMeSH}{{1}{1}}
\newlabel{table:Property}{{\caption@xref {table:Property}{ on input line 44}}{2}}
\@writefile{lot}{\contentsline {table}{\numberline {1}{\ignorespaces Network property.\relax }}{2}{}\protected@file@percent }
\@writefile{lot}{\contentsline {table}{\numberline {2}{\ignorespaces Drug(new edge) shows candidate drugs for Intestinal Neoplasms, and Disease(training data) shows diseases related to the drug in the training data. \relax }}{3}{}\protected@file@percent }
\newlabel{table:Disease-Drug-train}{{2}{3}}
\@writefile{lot}{\contentsline {table}{\numberline {3}{\ignorespaces Top 10 ranked drugs for Intestinal Neoplasms.\relax }}{4}{}\protected@file@percent }
\newlabel{table:Disease-Drug-top10}{{3}{4}}
\@writefile{lot}{\contentsline {table}{\numberline {4}{\ignorespaces Top 10 ranked drugs for IKBKB.\relax }}{4}{}\protected@file@percent }
\newlabel{table:Gene-Drug-top10}{{4}{4}}
\citation{Groot2016}
\bibstyle{elsarticle-harv}
\bibdata{supplement}
\bibcite{Groot2016}{{1}{2016}{{Groot et~al.}}{{Groot, Sinke, Kortenoeven, Alsady, Baumgarten, Devuyst, Loffing, Wetzels and Deen}}}
\@writefile{lof}{\contentsline {figure}{\numberline {2}{\ignorespaces Subgraph around Nephrogenic Diabetes Insipidus(NDI)-Acetazolamide novel edge. Disease nodes, drug nodes and gene nodes are dipicted as red, yellow and green circles, respectively. The circles with the name represent the nodes within 1-hop from the new edge and their size corresponds to IG value on each node. The transparent circles represent a node outside 1-hop, where IG cannot be calculated. The gene node with the highest IG value for the novel disease-drug prediction score is highlighted using white text. AQP2 is the biomarker of Acedazolamide for NDI\cite  {Groot2016}.\relax }}{5}{}\protected@file@percent }
\newlabel{fig:NDI-Acetazolamide}{{2}{5}}
\gdef \@abspage@last{5}

